A Significantly Better Class of Activation Functions Than ReLU Like Activation Functions

This paper introduces a significantly better class of activation functions than the almost universally used ReLU like and Sigmoidal class of activation functions. Two new activation functions referred to as the Cone and Parabolic-Cone that differ drastically from popular activation functions and significantly outperform these on the CIFAR-10 and Imagenette benchmmarks are proposed. The cone activation functions are positive only on a finite interval and are strictly negative except at the end-points of the interval, where they become zero. Thus the set of inputs that produce a positive output for a neuron with cone activation functions is a hyperstrip and not a half-space as is the usual case. Since a hyper strip is the region between two parallel hyper-planes, it allows neurons to more finely divide the input feature space into positive and negative classes than with infinitely wide half-spaces. In particular the XOR function can be learn by a single neuron with cone-like activation functions. Both the cone and parabolic-cone activation functions are shown to achieve higher accuracies with significantly fewer neurons on benchmarks. The results presented in this paper indicate that many nonlinear real-world datasets may be separated with fewer hyperstrips than half-spaces. The Cone and Parabolic-Cone activation functions have larger derivatives than ReLU and are shown to significantly speedup training.

==> AnnulasDataset.m <==
% Generate and plot annular nonlinearly separable dataset

N = 200; % numbet of points in each Class

r = rand(1,N);
theta = 2*pi*rand(1,N);
x = r.*cos(theta);
y = r.*sin(theta);

plot(x, y, 'ro');
hold on;

r = 1 + rand(1,N);
theta = 2*pi*rand(1,N);
x = r.*cos(theta);
y = r.*sin(theta);
plot(x, y, 'b*');

